RMQFMU: Bridging the Real World with Co-simulation Technical Report

In this paper we present an experience report for the RMQFMU, a plug and play tool, that enables feeding data to/from an FMI2-based co-simulation environment based on the AMQP protocol. Bridging the co-simulation to an external environment allows on one side to feed historical data to the co-simulation, serving different purposes, such as visualisation and/or data analysis. On the other side, such a tool facilitates the realisation of the digital twin concept by coupling co-simulation and hardware/robots close to real-time. In the paper we present limitations of the initial version of the RMQFMU with respect to the capability of bridging co-simulation with the real world. To provide the desired functionality of the tool, we present in a step-by-step fashion how these limitations, and subsequent limitations, are alleviated. We perform various experiments in order to give reason to the modifications carried out. Finally, we report on two case-studies where we have adopted the RMQFMU, and provide guidelines meant to aid practitioners in its use.

==> raw_data/getMeanVar.m <==
%% The cut argument if set to 1 given the option to take every 10th value, otherwise set to 0
%% The number of distinct experiments is given with runs

function getMeanVar(runs,cut,folderbase,folderesults)
  
name = [folderbase folderesults '/log0.csv']
T=readtable(name);

%each column contains the data for one experiment
%each row represents one time-step
seqno = zeros(length(T.seqno), runs);
stepdur = zeros(length(T.stepdur), runs);
sz2 = zeros(length(T.sz2), runs);

for i=0:runs-1
    name = [folderbase folderesults '/log' num2str(i) '.csv']
    t=readtable(name);
    seqno(:,i+1) = t.seqno;
    stepdur(:,i+1) = t.stepdur;
    sz2(:,i+1) = t.sz2;
end

%since too much data that latex doesn't seem to handle, using only every
%tenth value
%note this won't work if there are more than 1 runs.

if cut == 1
    time = T.simtime(1:10:end);

    mean_sd_orig = mean(stepdur,2);
    mean_sd_cut = mean_sd_orig(1:10:end);
    std_sd_orig = std(stepdur,0,2);
    std_sd_cut = std_sd_orig(1:10:end);

    mean_sq_orig = mean(seqno,2);
    mean_sq_cut = mean_sq_orig(1:10:end);
    std_sq_orig = std(seqno,0,2);
    std_sq_cut = std_sq_orig(1:10:end);

    mean_sz2_orig = mean(sz2,2);
    mean_sz2_cut = mean_sz2_orig(1:10:end);
    std_sz2_orig = std(sz2,0,2);
    std_sz2_cut = std_sz2_orig(1:10:end);

    res = [time,mean_sd_cut,std_sd_cut,mean_sq_cut,std_sq_cut,mean_sz2_cut,std_sz2_cut]

    writematrix(res,[folderesults '_cut.csv']) 

else
    time = T.simtime;

    res = [time,mean(stepdur,2),std(stepdur,0,2),mean(seqno,2),std(seqno,0,2),mean(sz2,2),std(sz2,0,2)]

    writematrix(res,[folderesults '.csv']) 
end

end
